Convergence Without Finite Exactness in the Eigenstate Quantum Bootstrap

The eigenstate quantum-mechanical bootstrap can converge to the physical moment set while remaining nonexact at every finite order. We prove this for a one-dimensional quasi-exactly solvable sextic oscillator at explicitly known eigenvalues, including excited levels. At every finite order, the lower and upper bounds on $u^2$ remain strictly below and above its physical value, even after adjoining arbitrary finite polynomial Gram tests and all eigenstate-annihilator relations visible in the retained moment space. Hence neither side of the centered observable admits a finite sum-of-squares certificate modulo the eigenstate annihilator. The gap persists under any finite set of additional localizing constraints whose weights are strictly positive on polynomial vectors. We then prove convergence for polynomial Schr\"odinger operators satisfying explicit sum-of-squares confinement and derivative bounds. The eigenstate relations give moment estimates uniform in the truncation order; these yield a regular Schr\"odinger representation supported on the prescribed eigenspace. Finally, a four-mode extension combines this fixed-observable obstruction with feasible position moments having no positive representing measure at every finite order. At level three, this construction yields nonphysical feasible points with strictly positive definite moment matrices.

==> exactboot.py <==
"""Exact construction of the eigenstate-bootstrap hierarchy F_K(e) for the sextic oscillator
        h = (p^2 + u^6 - 11 u^2)/2,   [u,p] = i,   eigenvalues e = -4, 0, 4 (quasi-exactly solvable),
and export of the bounds on L(u^2) as semidefinite programs in SDPA sparse format.

Elements of the Weyl algebra are dicts {(i,j): c} for the normally ordered monomials u^i p^j (u to the left),
with c in Q(i).  The level-K problem (Sec. II of the paper) is: L on A_{<=2K}, L(1)=1, L(A^dag)=conj L(A) (imposed explicitly),
M_K(L) >= 0 (basis u^i p^j, i+j<=K), the eigenstate rows L(X(h-e)) = 0 for deg X <= 2K-6, and the
stationarity rows L([h,O]) = 0 for every polynomial O with [h,O] of degree <= 2K, i.e. including combinations of
generators whose parts of degree > 2K cancel (generators of degree <= 2K+EXTRA; EXTRA=4 by default).
Reductions (they map feasible functionals to feasible ones with the same L(u^2), so the bounds are unchanged):
parity, L(u^i p^j) = 0 for i+j odd; time reversal, L(u^i p^j) = (-i)^j r_ij with r_ij real.  In the basis
i^j u^i p^j the moment matrix is then real and splits into an even and an odd block.  All equalities are
solved EXACTLY over Q (sympy rref): r = r0 + N z with z the free variables, so the solver only sees
min/max  r_20(z)  s.t.  M_even(z) >= 0, M_odd(z) >= 0.
Usage:  python3 exactboot.py K e     (writes boot_K{K}_e{e}_min.dat-s and ..._max.dat-s)"""
import sys
from math import comb, factorial
import sympy as sp

I=sp.I
EXTRA=4

def mul(A,B):
    """product of normally ordered elements: p^b u^c = sum_k C(b,k) c!/(c-k)! (-i)^k u^(c-k) p^(b-k)"""
    out={}
    for (a1,b1),x in A.items():
        for (c1,d1),y in B.items():
            for k in range(min(b1,c1)+1):
                co=x*y*comb(b1,k)*sp.Integer(factorial(c1)//factorial(c1-k))*(-I)**k
                key=(a1+c1-k,b1-k+d1)
                out[key]=sp.expand(out.get(key,0)+co)
    return {k:v for k,v in out.items() if v!=0}
def add(A,B,s=1):
    out=dict(A)
    for k,v in B.items(): out[k]=sp.expand(out.get(k,0)+s*v)
    return {k:v for k,v in out.items() if v!=0}
def dag(A):
    """adjoint: (c u^i p^j)^dag = conj(c) p^j u^i, renormal-ordered"""
    out={}
    for (i,j),c in A.items(): out=add(out,{k:sp.conjugate(c)*v for k,v in mul({(0,j):1},{(i,0):1}).items()})
    return out
def deg(A): return max(i+j for i,j in A) if A else -1
H={(0,2):sp.Rational(1,2),(6,0):sp.Rational(1,2),(2,0):sp.Rational(-11,2)}

def relations(K,e):
    """complex linear relations L(.)=0 on A_{<=2K} of the hierarchy (II.2):
       eigenstate rows L(X(h-e)) = 0 for every monomial X of degree <= 2K-6, and stationarity L([h,O]) = 0 for every
       polynomial O with [h,O] in A_{<=2K}: all linear combinations of [h,Y], Y monomials of degree <= 2K+EXTRA,
       whose parts of degree > 2K cancel (the space found is the same for every EXTRA >= 0 tested, up to 10)."""
    N=2*K; hme=add(H,{(0,0):e},-1)
    mons=lambda d:[(i,j) for i in range(d+1) for j in range(d+1-i)] if d>=0 else []
    rels=[mul({m:1},hme) for m in mons(N-6)]
    gens=[g for g in (add(mul(H,{m:1}),mul({m:1},H),-1) for m in mons(N+EXTRA)) if g]
    low=[{k:v for k,v in g.items() if sum(k)<=N} for g in gens]
    hik=sorted({k for g in gens for k in g if sum(k)>N})
    Ah=sp.Matrix([[g.get(k,0) for g in gens] for k in hik])
    for v in Ah.nullspace():
        r={}
        for cf,l in zip(v,low):
            if cf!=0: r=add(r,{k:cf*x for k,x in l.items()})
        if r: rels.append(r)
    return rels

def build(K,e):
    N=2*K
    var=[(i,j) for i in range(N+1) for j in range(N+1-i) if (i+j)%2==0]   # real unknowns r_ij (parity even)
    idx={m:t for t,m in enumerate(var)}
    def form(A):
        """L(A) as (real part, imaginary part), each a list of coefficients on the r's"""
        re=[0]*len(var); im=[0]*len(var)
        for (i,j),c in A.items():
            if (i+j)%2: continue
            z=sp.expand(c*(-I)**j)
            re[idx[(i,j)]]+=sp.re(z); im[idx[(i,j)]]+=sp.im(z)
        return re,im
    eqs=[]
    for (i,j) in var:                      # Hermiticity: L(m^dag) = conj L(m), m = u^i p^j
        a,b=form(dag({(i,j):1})); c,d=form({(i,j):1})
        for row in ([x-y for x,y in zip(a,c)],[x+y for x,y in zip(b,d)]):
            if any(x!=0 for x in row): eqs.append((row,0))
    for R in relations(K,e):
        for row in form(R):
            if any(x!=0 for x in row): eqs.append((row,0))
    one=[0]*len(var); one[idx[(0,0)]]=1; eqs.append((one,1))
    basis=[(i,j) for i in range(K+1) for j in range(K+1-i)]
    Mco={}
    for a in basis:
        for b in basis:
            P=mul(dag({a:I**a[1]}),{b:I**b[1]})
            re,im=form(P)
            assert all(x==0 for x in im), "moment matrix entry not real"
            Mco[(a,b)]=re
    return var,idx,eqs,basis,Mco

def reduce(var,eqs):
    n=len(var); A=sp.Matrix([r for r,_ in eqs]); b=sp.Matrix([c for _,c in eqs])
    R,piv=A.row_join(b).rref()
    if n in piv: raise ValueError("inconsistent equalities")
    free=[j for j in range(n) if j not in piv]
    r0=[sp.Integer(0)]*n; Nm=[[sp.Integer(0)]*len(free) for _ in range(n)]
    for i,p in enumerate(piv):
        r0[p]=R[i,n]
        for t,f in enumerate(free): Nm[p][t]=-R[i,f]
    for t,f in enumerate(free): Nm[f][t]=sp.Integer(1)
    return r0,Nm,free

def problem(K,e):
    var,idx,eqs,basis,Mco=build(K,e); r0,Nm,free=reduce(var,eqs)
    blocks=[[a for a in basis if sum(a)%2==par] for par in (0,1)]
    return dict(var=var,idx=idx,basis=basis,Mco=Mco,r0=r0,Nm=Nm,free=free,blocks=blocks,neq=len(eqs))

def write_sdpa(fname,K,e,sense,P=None):
    """SDPA convention: minimize c.z  s.t.  sum_t z_t F_t - F_0 >= 0, here F_0 = -M(r0), F_t = M(N[:,t])"""
    P=P or problem(K,e); r0,Nm,blocks,Mco=P['r0'],P['Nm'],P['blocks'],P['Mco']; nz=len(P['free']); n=len(r0)
    j=P['idx'][(2,0)]; c=[Nm[j][t] for t in range(nz)]; c0=r0[j]
    if sense=='max': c=[-x for x in c]
    num=lambda x: sp.N(x,80)
    L=[f'"eigenstate bootstrap K={K} e={e} {sense}: objective L(u^2) = {c0} {"+" if sense=="min" else "-"} c.z"',
       f"{nz} = mDIM",f"{len(blocks)} = nBLOCK"," ".join(str(len(B)) for B in blocks)," ".join(str(num(x)) for x in c)]
    for t in range(-1,nz):
        for bi,B in enumerate(blocks):
            for ai,a in enumerate(B):
                for bj,b in enumerate(B):
                    if bj<ai: continue
                    co=Mco[(a,b)]
                    v=sum(co[m]*(r0[m] if t<0 else Nm[m][t]) for m in range(n) if co[m]!=0)
                    if t<0: v=-v
                    if v!=0: L.append(f"{t+1} {bi+1} {ai+1} {bj+1} {num(v)}")
    open(fname,'w').write("\n".join(L)+"\n")
    return nz,c0

if __name__=="__main__":
    K=int(sys.argv[1]); e=int(sys.argv[2]); P=problem(K,e)
    print(f"K={K} e={e}: {len(P['var'])} real unknowns, {P['neq']} exact equations, {len(P['free'])} free variables, "
          f"blocks {[len(B) for B in P['blocks']]}")
    for s in ('min','max'):
        nz,c0=write_sdpa(f"boot_K{K}_e{e}_{s}.dat-s",K,e,s,P)


==> physcheck.py <==
"""Physical check: the exact eigenstate psi_e = P_e(u) exp(-u^4/4) of h gives moments r_ij = int psi u^i psi^(j) / int psi^2
(so that L(u^i p^j) = (-i)^j r_ij).  They must satisfy every exact equation of the reduced problem, i.e. lie on the
affine space r0 + N z, and the moment matrix there must be positive semidefinite.  Computed with 60 digits:
int u^n exp(-u^4/2) du = 2^((n+1)/4 - 1) Gamma((n+1)/4) for even n.
Usage: python3 physcheck.py K"""
import sys, sympy as sp, mpmath as mp
import exactboot as X
mp.mp.dps=60
u=sp.symbols('u')
PE={-4:u**4+2*u**2+sp.Rational(1,2),0:u**4-sp.Rational(3,2),4:u**4-2*u**2+sp.Rational(1,2)}
def gint(poly):          # int poly(u) exp(-u^4/2) du over R
    s=mp.mpf(0)
    for (n,),c in sp.Poly(sp.expand(poly),u).terms():
        if n%2==0: s+=mp.mpf(sp.Rational(c).p)/sp.Rational(c).q*mp.power(2,mp.mpf(n+1)/4-1)*mp.gamma(mp.mpf(n+1)/4)
    return s
def physical(e,var):
    P=PE[e]; psi=P*sp.exp(-u**4/4); norm=gint(P*P); r={}
    for (i,j) in var:
        dj=sp.simplify(sp.diff(psi,u,j)/sp.exp(-u**4/4))      # polynomial Q_j with psi^(j) = Q_j exp(-u^4/4)
        r[(i,j)]=gint(P*u**i*dj)/norm
    return r
def check(K,e):
    P=X.problem(K,e); var=P['var']; r=physical(e,var)
    rv=[r[m] for m in var]
    # equations, via the reduced form: free coordinates z = r[free]; then r must equal r0 + N z
    z=[rv[f] for f in P['free']]
    dev=max(abs(rv[m]-(mp.mpf(sp.N(P['r0'][m],60))+sum(mp.mpf(sp.N(P['Nm'][m][t],60))*z[t] for t in range(len(z))))) for m in range(len(var)))
    mineig=[]
    for B in P['blocks']:
        M=mp.matrix(len(B),len(B))
        for a in range(len(B)):
            for b in range(len(B)):
                co=P['Mco'][(B[a],B[b])]; M[a,b]=sum(mp.mpf(sp.N(co[m],60))*rv[m] for m in range(len(var)) if co[m]!=0)
        mineig.append(min(mp.eigsy(M)[0]))
    return dev,mineig,r[(2,0)]
if __name__=="__main__":
    K=int(sys.argv[1])
    for e in (-4,0,4):
        dev,me,a=check(K,e)
        print(f"K={K} e={e:+d}: physical <u^2> = {mp.nstr(a,20)}; max deviation from the exact affine space {mp.nstr(dev,3)}; "
              f"smallest moment-matrix eigenvalue per block {[mp.nstr(x,3) for x in me]}",flush=True)


==> runtable.py <==
"""Bounds on L(u^2) for K in argv at e = -4, 0, 4: exports each problem (exactboot.py), runs SDPA-GMP with
param.sdpa (256-bit), and prints lower/upper bounds, their gaps to the physical value a_e, the primal-dual
difference and the solver's phase.  Results also go to table.txt.  Usage: python3 runtable.py 3 4 5
Environment: SDPA_GMP = path of the sdpa_gmp binary (default ./sdpa_gmp)."""
import sys, os, re, time, subprocess, mpmath as mp, sympy as sp
import exactboot as X
mp.mp.dps=40
SDPA=os.environ.get("SDPA_GMP","./sdpa_gmp")
# physical <u^2>: a_e = mu(P_e^2 u^2)/mu(P_e^2), mu the moments of exp(-u^4/2), mu(u^2)/mu(1) = eta = sqrt2 Gamma(3/4)/Gamma(1/4)
eta=mp.sqrt(2)*mp.gamma(mp.mpf(3)/4)/mp.gamma(mp.mpf(1)/4)
def mu(n): return mp.mpf(0) if n%2 else (mp.mpf(1) if n==0 else (eta if n==2 else (mp.mpf(n)-3)/2*mu(n-4)))
PC={-4:{4:1,2:2,0:mp.mpf(1)/2},0:{4:1,0:-mp.mpf(3)/2},4:{4:1,2:-2,0:mp.mpf(1)/2}}
def phys(e):
    p=PC[e]; f=lambda s: sum(a*b*mu(i+j+s) for i,a in p.items() for j,b in p.items()); return f(2)/f(0)
def solve(K,e,P):
    out={}
    for sense in ('min','max'):
        f=f"boot_K{K}_e{e}_{sense}.dat-s"; nz,c0=X.write_sdpa(f,K,e,sense,P)
        subprocess.run([SDPA,'-ds',f,'-o',f+'.out','-p','param.sdpa'],capture_output=True,text=True,timeout=36000)
        t=open(f+'.out').read(); ph=re.search(r'phase\.value\s*=\s*(\S+)',t).group(1)
        pv=mp.mpf(re.search(r'objValPrimal\s*=\s*(\S+)',t).group(1)); dv=mp.mpf(re.search(r'objValDual\s*=\s*(\S+)',t).group(1))
        sg=1 if sense=='min' else -1; c0=mp.mpf(sp.N(c0,40))
        out[sense]=(c0+sg*pv,c0+sg*dv,ph,nz)
    return out
if __name__=="__main__":
    with open("table.txt","a") as fo:
        for K in [int(k) for k in sys.argv[1:]]:
            for e in (-4,0,4):
                t0=time.time(); P=X.problem(K,e); o=solve(K,e,P); a=phys(e); lo,hi=o['min'],o['max']
                line=(f"K={K} e={e:+d} ({lo[3]} free variables): a_e={mp.nstr(a,12)}  "
                      f"lower {mp.nstr(lo[0],14)} gap {mp.nstr(a-lo[0],3)} [primal-dual {mp.nstr(abs(lo[0]-lo[1]),2)}, {lo[2]}]  "
                      f"upper {mp.nstr(hi[0],14)} gap {mp.nstr(hi[0]-a,3)} [primal-dual {mp.nstr(abs(hi[0]-hi[1]),2)}, {hi[2]}]  {time.time()-t0:.0f}s")
                print(line,flush=True); fo.write(line+"\n")

